KoUniTalk: A Lightweight Articulation-Centered Korean-English 3D Talking Face Benchmark

High-quality 3D talking face datasets remain largely English-centric, and Korean 3D facial motion data are difficult to combine with standard English benchmarks because of differences in mesh topology, spatial scale, coordinate system, and temporal sampling. We present KoUniTalk, a lightweight articulation-centered Korean-English 3D talking face benchmark that retargets VOCASET and the released Korean speech-based 3D talking face data to a shared mesh topology using deformation transfer. Rather than proposing a new deformation-transfer algorithm or a full-head identity-preserving avatar dataset, KoUniTalk provides an identity-neutral canonical output space for controlled speech-driven facial articulation training and evaluation across English and Korean. The unified template contains 1,176 vertices and focuses on the mouth and adjacent lower- and mid-face regions, reducing the output dimensionality from 15,069 and 72,147 dimensions to 3,528 dimensions, corresponding to 4.27-fold and 20.45-fold reductions compared with VOCASET/FLAME and the original Korean mesh, respectively. To examine whether retargeting preserves speech-relevant motion, we evaluate semantic mouth-landmark trajectories, including mouth opening, mouth width, aperture ratio, and mouth-opening dynamics. Since the official test set of the Korean dataset is not publicly released, we additionally define a subject-disjoint Korean benchmark split. The processed matched benchmark contains 22 speakers, 4,978 sequences, and 642,781 frames, enabling Korean-English cross-dataset evaluation of speech-driven 3D facial animation models in a single compact articulation-template space. Source-reported inventory counts are listed separately from these processed counts.

==> anc/code/splits/lip_mask_indices.txt <==
27
28
29
30
31
32
33
37
38
39
40
41
42
60
61
62
63
71
72
73
90
91
93
94
95
96
101
102
103
109
110
143
144
147
148
150
151
155
183
184
185
186
187
188
189
193
194
195
196
197
198
216
217
218
219
227
228
229
247
248
250
251
252
253
258
259
260
266
267
292
306
320
321
322
327
328
329
330
331
346
347
348
349
357
358
359
360
375
376
377
378
379
384
385
390
393
422
428
430
432
434
446
460
461
462
467
468
469
470
471
486
487
488
489
497
498
499
500
515
516
517
518
519
524
525
530
533
562
568
570
572
574
586
634
635
636
637
638
639
640
641
642
643
644
650
652
656
657
658
660
661
662
663
664
665
666
667
668
669
670
705
706
707
708
709
710
711
712
713
714
715
734
736
737
738
740
744
747
758
776
777
778
779
780
786
793
794
835
840
847
848
851
864
866
870
871
872
881
883
931
932
933
934
935
936
937
938
939
940
941
947
949
953
954
955
957
958
959
960
961
962
963
964
965
966
967
1002
1003
1004
1005
1006
1007
1008
1009
1010
1011
1012
1031
1033
1034
1035
1037
1041
1044
1055
1073
1074
1075
1076
1077
1083
1090
1091
1132
1136
1144
1145
1148
1152
1161
1173
1175


==> anc/code/splits/lip_mask_metadata.json <==
{
  "mask_name": "unified_template_lip_region",
  "template_num_vertices": 1176,
  "template_num_faces": 2236,
  "vertex_count": 262,
  "index_base": "0-based",
  "min_index": 27,
  "max_index": 1175,
  "num_unique_indices": 262,
  "has_duplicates": false,
  "selection_rule": "manually selected on the unified template to include the lip contour, inner mouth boundary, and immediate perioral vertices used for lip-region evaluation",
  "topology": "ours unified template",
  "name": "unified_template_lip_region"
}

